Speculative Path Planning

Parallelization of A* path planning is mostly limited by the number of possible motions, which is far less than the level of parallelism that modern processors support. In this paper, we go beyond the limitations of traditional parallelism of A* and propose Speculative Path Planning to accelerate the search when there are abundant idle resources. The key idea of our approach is predicting future state expansions relying on patterns among expansions and aggressively parallelize the computations of prospective states (i.e. pre-evaluate the expensive collision checking operation of prospective nodes). This method allows us to maintain the same search order as of vanilla A* and safeguard any optimality guarantees. We evaluate our method on various configurations and show that on a machine with 32 physical cores, our method improves the performance around 11x and 10x on average over counterpart single-threaded and multi-threaded implementations respectively. The code to our paper can be found here: https://github.com/bakhshalipour/speculative-path-planning.

==> crop.sh <==
#!/usr/bin/env bash

DIR="$1"

if [[ -z "$1" ]]; then
    DIR=figures
fi

for file in $(ls "$DIR"/*.pdf); do
    if [[ $file != *-crop.pdf ]]; then
        pdfcrop $file
        rm $file
    fi
done



==> pretty_ref.py <==
#! /usr/bin/env python3

import sys
import argparse

import bibtexparser
from bibtexparser.bparser import BibTexParser
from bibtexparser.customization import homogenize_latex_encoding
from bibtexparser.customization import convert_to_unicode

from bibtexparser.bwriter import BibTexWriter
from bibtexparser.bibdatabase import BibDatabase

import re
import string


def read_bib_file(file_name):
    with open(file_name, encoding='utf-8') as bibtex_file:
        parser = BibTexParser(common_strings=True)
        bib_database = bibtexparser.load(bibtex_file, parser=parser)
        return bib_database
    


def write_bib_file(bib_database, file_name='output.bib'):
    writer = BibTexWriter()
    writer.indent = '    '     #Indent entries with 4 spaces instead of one
    writer.comma_first = True  #Place the comma at the beginning of the line
    with open(file_name, 'w', encoding='utf-8') as bibfile:
        bibfile.write(writer.write(bib_database))
    


def convert_title(original_title):
    new_title = re.sub(r'\\([^\s]+)', '', original_title)   #Remove patterns like \&
    new_title = re.sub(r'\W+', '', new_title)
    new_title = new_title.lower()
    return new_title



def check_for_duplicate(bib_database):
    titles = {}
    for bibitem in bib_database.entries:
        if not 'title' in bibitem.keys():
            print("[Warning]", bibitem['ID'], "has no title!")
        else:
            title = convert_title(bibitem['title'])
            if title in titles.keys():
                print("[Info] Duplicated entries: {} and {}".format(titles[title], bibitem['ID']))
            titles[title] = bibitem['ID']



def capitalize_judiciously(title):
    #Python's built-in functions like title() and capwords() wouldn't
    #immediately work here. E.g., prepositions, CMP should not be converted to Cmp.

    #I somewhat follow this: <http://www.superheronation.com/2011/08/16/words-that-should-not-be-capitalized-in-titles/>
    articles = ['a', 'an', 'the']
    coordinate_conjunctions = ['for', 'and', 'nor', 'but', 'or', 'yet', 'so']
    prepositions = ['at', 'by', 'for', 'from', 'of', 'on', 'to', 'with', 'without', 'in', 'but']

    dont_capitalize = articles + coordinate_conjunctions + prepositions

    strings = title.split(':')
    new_strings = []

    for string in strings:
        words = string.split()
        new_words = []

        for word in words:
            new_word = word

            #The first/last word should be capitalized even if it is, say, an article.
            if not word.lower() in dont_capitalize or len(new_words) == 0 or len(new_words) == len(words) - 1:
                new_word = word[:1].upper() + word[1:]

            if not '-' in new_word:
                new_words.append(new_word)
                continue

            #E.g., Low-cost --> Low-Cost
            subwords = new_word.split('-')
            new_subwords = []

            for subword in subwords:
                new_subwords.append(subword[:1].upper() + subword[1:])

            new_word = "-".join(new_subwords)

            new_words.append(new_word)

        new_strings.append(" ".join(new_words))

    return ": ".join(new_strings)



def capitalize_titles(bib_database):
    for bibitem in bib_database.entries:
        if 'title' in bibitem.keys():
            #Final titles in the output file would be sth like this: title = {{A Low-Overhead Solution for a Problem}}
            bibitem['title'] = '{' + capitalize_judiciously(bibitem['title'].replace('{', '').replace('}', '')) + '}'
    return bib_database



def remove_further_names(authors, threshold):
    names = authors.split('and')
    if len(names) < threshold:
        return authors
    return names[0] + 'and others'



def make_et_al(bib_database, threshold=3):
    for bibitem in bib_database.entries:
        if 'author' in bibitem.keys():
            x = bibitem['author']
            bibitem['author'] = remove_further_names(bibitem['author'], threshold)
    return bib_database



def make_brief(bib_database):

    #Keys I've frequently seen so far
    #{'author', 'howpublished', 'ID', 'issue_date', 'booktitle', 'ENTRYTYPE',
    #'volume', 'number', 'journal', 'numpages', 'edition', 'year', 'location',
    #'organization', 'pages', 'articleno', 'month', 'address', 'title', 'publisher',
    #'isbn', 'doi', 'issn', 'issue_date', 'keywords', 'url', 'series'}

    remove_list = ['volume', 'number', 'numpages', 'edition', 'location',
    'organization', 'pages', 'articleno', 'month', 'address', 'publisher', 'isbn',
    'doi', 'issn', 'issue_date', 'keywords', 'url', 'series', 'publisher']

    for i, bibitem in enumerate(bib_database.entries):
        for k in remove_list:
            if not k in bibitem.keys():
                continue
            del bib_database.entries[i][k]

    return bib_database



def get_abbr_name(venue_name):
    if not '(' in venue_name:
        return venue_name   #No abbreviation is provided

    if not ')' in venue_name:
        print('[Warning] Strange bibitem: venue_name = {}'.format(venue_name), file=sys.stderr)
        return venue_name   #Don't bother!

    return venue_name[venue_name.find("(")+1 : venue_name.rfind(")")]



def make_venue_abbr(bib_database):
    for i, bibitem in enumerate(bib_database.entries):
        if 'journal' in bibitem.keys():
            bib_database.entries[i]['journal'] = get_abbr_name(bibitem['journal'])
        elif 'booktitle' in bibitem.keys():
            bib_database.entries[i]['booktitle'] = get_abbr_name(bibitem['booktitle'])

    return bib_database



if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("file", help="input bibtex file")
    parser.add_argument("-c", "--capitalize", help="capitalize titles", action="store_true")
    parser.add_argument("-e", "--et-al", help="use et al. instead of full list of authors", action="store_true")
    parser.add_argument("-t", "--threshold", help="use et al. for papers with >= THRESHOLD", type=int, default=3)
    parser.add_argument("-b", "--brief", help="keep only important fields in the bibitems", action="store_true")
    parser.add_argument("-a", "--abbreviate", help="abbreviate venue names", action="store_true")
    parser.add_argument("-o", "--output", help="set output bibtex file")
    args = parser.parse_args()

    if not args.file:
        print('[Error] No input file is provided. See \'{} --help\''.format(sys.argv[0]), file=sys.stderr)
        exit(1)

    print('[Progress] Reading input file...')
    bib_database = read_bib_file(args.file)
    print('[Progress] Reading input file done')

    print('[Progress] Checking for duplicated bibitems...')
    check_for_duplicate(bib_database)
    print('[Progress] Checking for duplicated bibitems done')

    if args.capitalize:
        print('[Progress] Capitalizing titles...')
        bib_database = capitalize_titles(bib_database)
        print('[Progress] Capitalizing titles done')

    if args.et_al:
        print('[Progress] Converting publications with >= {} authors to et al. format...'.format(args.threshold))
        bib_database = make_et_al(bib_database, threshold=args.threshold)
        print('[Progress] Converting to et al. format done')

    if args.brief:
        print('[Progress] Excluding unimportant fields from bibitems...')
        bib_database = make_brief(bib_database)
        print('[Progress] Excluding unimportant fields done')

    if args.abbreviate:
        print('[Progress] Abbreviating venue names...')
        bib_database = make_venue_abbr(bib_database)
        print('[Progress] Abbreviating done...')

    print('[Progress] Producing output bibtex file...')
    output_filename = args.output if args.output else 'new_' + args.file
    write_bib_file(bib_database, output_filename)
    print('[Progress] Produced output bibtex file to {}'.format(output_filename))

    exit(0)


